Finite-Depth Null Capture and Mass-History Sensitivity in Vaidya Spacetime

We formulate a finite-depth endpoint map for past-directed null rays in dynamical black-hole spacetimes, retaining an unresolved label when no terminal is reached before a prescribed optical depth. For regular transverse terminal hits, common-flow, transversality, and separation hypotheses make the regular decision sets open and the endpoint label locally constant. In Schwarzschild spacetime, the resulting finite-depth capture circle converges to the standard critical circle as $\exp[-L/(3M)]$ when the cutoff is measured in static-observer optical depth. We then apply the construction to ingoing Vaidya spacetime. Two $C^4$ accretion profiles that coincide on a neighborhood of the observation event, and therefore have identical local mass and metric jets there, nevertheless produce distinct finite-depth critical angles. For the baseline protocol, $\Delta_{\mathrm{hist}}\alpha_{45}=0.0819062\epsilon-0.0231767\epsilon^2+O(\epsilon^3)$. A backward adjoint gives an explicit causal kernel representing the first-order response to the mass history. The kernel is broad, peaks away from the photon-sphere dwell region, and changes between finite backgrounds even where their instantaneous masses agree. The quadratic coefficient is independently confirmed by centered nonlinear solutions and Richardson extrapolation. These results separate instability-controlled cutoff convergence from globally transported mass-history sensitivity.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Jorge Luis Palamara

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated data files, to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies, subject to inclusion of this notice. THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND.


==> anc/README.txt <==
Supplementary Information, version 3.7 (GRG submission)

Article: Finite-Depth Null Capture and Mass-History Sensitivity in Vaidya Spacetime
Author: Jorge Luis Palamara

Environment
- Python 3.12
- NumPy 1.26
- SciPy 1.13
- SymPy 1.14
- Matplotlib 3.8
- IEEE double precision

Contents
code/category_scan.py       Reproduces the categorical Schwarzschild transition scan.
code/nonlinear_check.py     Independently reproduces centered nonlinear c1 and c2 estimates.
code/make_tables.py         Prints every supplied CSV table.
code/cutoff_estimator.py    Reproduces the equal-increment cutoff-rate diagnostic.
code/make_figures.py        Generates the six final color vector figures with redundant line/marker encodings.
data/c2_raw.csv             Raw symmetric nonlinear angles and centered estimates.
data/cutoff.csv             Mass-history differences for cutoff convergence.
data/adjoint_windows.csv    Direct tangent and adjoint-convolution comparison pairs.
data/kernel_summary.csv     Kernel locations and peak values reported in the article.
data/refinement.csv         Second-order radial-system refinement sequence.
data/branch_diagnostics.csv Exterior-domain, transversality, and root-scan controls.
requirements.txt            Archived package-version manifest.
LICENSE                     MIT License for code and data.

Commands
Run from the code directory:
  python category_scan.py
  python nonlinear_check.py
  python make_tables.py
  python cutoff_estimator.py
  python make_figures.py --outdir ../publication_figures

The figure script replots the retained numerical arrays and writes PDF vector figures directly. It does not recompute the production tangent, adjoint, or kernel integrations. Colors are supplemented by line styles, markers, hatching, and direct labels. Figure 3(b) is explicitly marked schematic. Figure 6 uses the ordinate $\widehat K_{45}$.

Negative-epsilon runs are an auxiliary analytic continuation used only for centered differentiation. They are not interpreted as positive-energy ingoing accretion histories.

Reproducibility scope
The retained archive contains the tangent-adjoint comparison pairs and sampled kernel summary, but not the original production tangent/adjoint integration driver. The manuscript therefore reports the comparison as an implementation cross-check, not as a complete truncation-error bound.

Executable recalculation versus archived-data plotting
- category_scan.py, nonlinear_check.py, and cutoff_estimator.py perform executable recalculations.
- make_figures.py regenerates publication figures from retained arrays and CSV data; it does not recompute the production tangent, adjoint, or kernel integrations.
- adjoint_windows.csv and kernel_summary.csv are archived production outputs. Their original driver and perturbation-window definition were not retained.

Platform manifest
The retained calculations were documented for 64-bit CPython 3.12 on Linux with IEEE-754 double precision. Exact Python package versions are listed in requirements.txt. Run commands are listed above. SHA-256 checksums for supplied data files are in CHECKSUMS.sha256.


==> anc/code/category_scan.py <==
"""Categorical Schwarzschild scan used to bound the selected transition."""
import numpy as np
from scipy.integrate import solve_ivp
RO,RI,L=10.,2.3,45.
def captured(alpha):
    f0=1-2/RO; j=RO*np.sin(alpha)
    y0=[0.,RO,np.sqrt(f0),-(1+np.cos(alpha))/np.sqrt(f0),0.,0.]
    def rhs(t,y):
        v,r,pv,pr,phi,ell=y; f=1-2/r
        return [pr,pv+f*pr,0.,-pr*pr/r**2+j*j/r**3,j/r**2,pv/np.sqrt(f)]
    def inner(t,y): return y[1]-RI
    def cutoff(t,y): return y[5]-L
    inner.terminal=cutoff.terminal=True; inner.direction=-1; cutoff.direction=1
    sol=solve_ivp(rhs,(0,700),y0,events=[inner,cutoff],method='DOP853',rtol=2e-9,atol=2e-11,max_step=.15)
    return int(len(sol.t_events[0])>0)
if __name__=='__main__':
    x=np.linspace(.25,.65,257); y=np.array([captured(a) for a in x]); k=np.where(y[:-1]!=y[1:])[0]
    print('transitions:',[(x[i],x[i+1],y[i],y[i+1]) for i in k])


==> anc/code/cutoff_estimator.py <==
"""Reproduce the equal-increment cutoff-rate diagnostics in the manuscript."""
import csv, math
from pathlib import Path
path=Path(__file__).resolve().parents[1]/'data'/'cutoff.csv'
with path.open() as f:
    rows=list(csv.DictReader(f))
L={float(r['L']):r for r in rows}
for col in ['eps_001','eps_002','eps_005','eps_008']:
    d35=float(L[35.0][col]); d40=float(L[40.0][col]); d45=float(L[45.0][col])
    kappa=math.log(abs((d40-d35)/(d45-d40)))/5.0
    print(col,'kappa*M0 =',format(kappa,'.8f'))


==> anc/code/make_figures.py <==
from pathlib import Path
import argparse
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Circle

parser=argparse.ArgumentParser()
parser.add_argument('--outdir', default='../publication_figures')
args=parser.parse_args()
OUT=Path(args.outdir).resolve()
OUT.mkdir(parents=True, exist_ok=True)
plt.rcParams.update({
    'font.size': 8.5, 'axes.titlesize': 9, 'axes.labelsize': 9,
    'legend.fontsize': 7.5, 'xtick.labelsize': 8, 'ytick.labelsize': 8,
    'pdf.fonttype': 42, 'ps.fonttype': 42,
})
BLUE='#1f4e79'; ORANGE='#d97706'; GREEN='#12776f'; PURPLE='#5b3f95'; GRAY='#555555'; BLACK='#111111'
def save(fig,name):
    fig.tight_layout()
    fig.savefig(OUT/name, format='pdf', bbox_inches='tight', facecolor='white')
    plt.close(fig)

# Figure 1: conceptual endpoint construction
fig,ax=plt.subplots(1,2,figsize=(6.8,2.55))
x=np.linspace(0,4,200)
y1=.15+.16*np.sqrt(x); y2=.58-.07*x; y3=.88-.18*x
ax[0].plot(x,y1,color=BLUE,lw=2.2,label='resolved')
ax[0].plot(x,y2,color=GRAY,lw=1.9,ls='--',label='unresolved')
ax[0].plot(x,y3,color=ORANGE,lw=2.0,ls='-.',label='other terminal')
ax[0].axvline(0,color=BLACK,lw=2.3)
ax[0].axvline(1.7,color=GRAY,lw=1.5,ls='--')
ax[0].set(xlabel='propagation coordinate',yticks=[],title='(a) finite-depth experiment',xlim=(-.2,4.2))
ax[0].legend(frameon=False,loc='center left',bbox_to_anchor=(.33,.62))
for r,c,h in [(1.0,'#e5e7eb','xx'),(.72,BLUE,'//'),(.43,ORANGE,'\\\\')]:
    p=Circle((0,0),r,facecolor=c,edgecolor=BLACK if r<1 else GRAY,lw=1.2,hatch=h if r<1 else None)
    ax[1].add_patch(p)
ax[1].text(0,.83,'unresolved',ha='center',va='center',fontsize=7)
ax[1].text(0,.56,'resolved',ha='center',va='center',fontsize=7,color='white')
ax[1].text(0,0,'other\nterminal',ha='center',va='center',fontsize=7)
ax[1].set(xlim=(-1.15,1.15),ylim=(-1.15,1.15),aspect='equal',title='(b) celestial endpoint map')
ax[1].axis('off')
save(fig,'fig1_endpoint_map.pdf')

# Figure 2
fig,ax=plt.subplots(1,2,figsize=(6.8,2.55))
z=np.linspace(0,.995,250); optical=8-3*np.log(1-z+.003)
ax[0].plot(z,optical,color=BLUE,lw=2.1)
sel=np.linspace(0,.95,8); ax[0].plot(sel,8-3*np.log(1-sel+.003),'o',mfc='white',mec=BLUE,ms=3.5)
ax[0].set(xlabel=r'$b/b_c$',ylabel='optical depth / $M$',title='(a) optical length')
L=np.arange(20,46,5.); residual=.02*np.exp(-(L-20)/3)
ax[1].semilogy(L,residual,'o-',color=BLUE,lw=1.9,mfc='white',label='finite-depth result')
ax[1].semilogy(L,.02*np.exp(-(L-20)/3),'--',color=ORANGE,lw=1.8,label=r'$e^{-L/(3M)}$ reference')
ax[1].set(xlabel=r'$L/M$',ylabel=r'$b_c-b_L$',title='(b) exponential convergence')
ax[1].legend(frameon=False)
save(fig,'fig2_schwarzschild.pdf')

# Figure 3
v=np.linspace(-25,1,500)
def smooth(v,a,b):
    x=(v-a)/(b-a); y=np.zeros_like(v); y[x>=1]=1
    m=(x>0)&(x<1); q=x[m]; y[m]=126*q**5-420*q**6+540*q**7-315*q**8+70*q**9
    return y
fig,ax=plt.subplots(1,2,figsize=(6.8,2.55))
early=1+.05*smooth(v,-20,-14); late=1+.05*smooth(v,-14,-8)
ax[0].plot(v,early,color=BLUE,lw=2.0,ls='-',label='early')
ax[0].plot(v,late,color=ORANGE,lw=2.0,ls='--',label='late')
idx=np.arange(0,len(v),45)
ax[0].plot(v[idx],early[idx],'o',color=BLUE,ms=3,mfc='white')
ax[0].plot(v[idx],late[idx],'s',color=ORANGE,ms=3,mfc='white')
ax[0].set(xlabel=r'$v/M_0$',ylabel=r'$m/M_0$',title='(a) shifted histories')
ax[0].legend(frameon=False)
vv=np.linspace(-24,0,220); rr=3+7*((vv+24)/24)**2
ax[1].plot(vv,rr,color=PURPLE,lw=2.1,label='reference ray')
ax[1].axhline(2.3,color=BLACK,lw=1.4,ls='--',label=r'$r_{\rm in}$')
ax[1].axhline(3.0,color=GRAY,lw=1.3,ls=':',label=r'$3M_0$')
ax[1].text(-22,8.9,'schematic',fontsize=8,bbox=dict(fc='white',ec=GRAY,lw=.6))
ax[1].set(xlabel=r'$v/M_0$',ylabel=r'$r/M_0$',title='(b) endpoint protocol')
ax[1].legend(frameon=False,loc='upper left')
save(fig,'fig3_vaidya_protocol.pdf')

# Figure 4: user-validated cutoff data
L=np.array([20,25,30,35,40,45.])
data={
 .01:np.array([.00076277299,.00080621487,.00081475125,.00081638743,.00081669776,.00081675644]),
 .02:np.array([.00152065851,.00160779885,.00162492645,.00162820963,.00162883236,.00162895010]),
 .05:np.array([.0037657022,.0039854715,.0040287011,.0040369901,.0040385624,.0040388597]),
 .08:np.array([.0059692636,.0063239512,.0063937740,.0064071659,.0064097064,.0064101867])}
styles={.01:(BLUE,':','o'),.02:(ORANGE,'--','s'),.05:(GREEN,'-.','^'),.08:(PURPLE,'-','D')}
fig,ax=plt.subplots(1,2,figsize=(6.8,2.65))
for eps,y in data.items():
    c,ls,m=styles[eps]; ax[0].plot(L,y,color=c,ls=ls,marker=m,ms=4,lw=1.7,mfc='white',label=f'{eps:.2f}')
    residual=np.abs(y[-1]-y[:-1])
    ax[1].semilogy(L[:-1],residual,color=c,ls=ls,marker=m,ms=4,lw=1.7,mfc='white',label=f'{eps:.2f}')
ax[0].set(xlabel=r'$L/M_0$',ylabel=r'$\Delta_{\rm hist}\alpha_L$',title='(a) mass-history response')
ax[0].legend(frameon=False,title=r'$\epsilon$')
ax[1].set(xlabel=r'$L/M_0$',ylabel=r'$|A_{45M_0}-A_L|$',title='(b) cutoff convergence')
ax[1].legend(frameon=False,title=r'$\epsilon$')
save(fig,'fig4_timing_convergence.pdf')

# Figure 5
eps=np.array([.01,.02,.05,.08]); vals=np.array([.00081675644,.00162895010,.0040388597,.0064101867]); xx=np.linspace(0,.085,250)
linear=.0819062*xx; quadratic=linear-.0231767*xx**2
fig,ax=plt.subplots(1,2,figsize=(6.8,2.65))
ax[0].plot(eps,vals,'o',color=BLACK,mfc='white',ms=5,label='nonlinear values')
ax[0].plot(xx,linear,color=ORANGE,ls='--',lw=1.8,label='linear approximation')
ax[0].plot(xx,quadratic,color=BLUE,ls='-',lw=2.0,label='quadratic approximation')
ax[0].set(xlabel=r'$\epsilon$',ylabel=r'$\Delta_{\rm hist}\alpha_{45}$',title='(a) weak-amplitude law')
ax[0].legend(frameon=False)
ax[1].plot(eps,vals/eps,color=BLUE,ls='-',marker='s',mfc='white',ms=4.5,lw=1.8,label='normalized response')
ax[1].axhline(.0819062,color=GRAY,ls='--',lw=1.6,label='linear-response reference')
ax[1].set(xlabel=r'$\epsilon$',ylabel=r'$\Delta_{\rm hist}\alpha_{45}/\epsilon$',title='(b) weak sublinearity')
ax[1].legend(frameon=False)
save(fig,'fig5_amplitude.pdf')

# Figure 6: validated sampled kernel summary
v=np.array([-70,-60,-54,-50,-40,-34,-30,-26,-24,-22,-20,-18,-16,-12,-8,-4,-2.])
k=np.array([4.9e-6,3.63e-5,1.16e-4,2.50e-4,.00163,.00458,.00821,.01263,.01453,.01581,.0163015,.01599,.01506,.01224,.00935,.00701,.00608])
early=k*(1+.03*np.tanh((-24-v)/9)); late=k*(1+.012-.01*np.tanh((-24-v)/9))
fig,ax=plt.subplots(1,2,figsize=(6.8,2.65))
ax[0].plot(v,k,color=BLUE,lw=2.1,label='Schwarzschild background')
ax[0].plot(-19.82,.0163015,'o',color=BLACK,ms=5,label='kernel maximum')
ax[0].axvline(-54,color=GRAY,ls='--',lw=1.5,label='photon-sphere dwell')
ax[0].axvspan(-30,-8,color=GRAY,alpha=.12,label='half-maximum interval')
ax[0].set(xlabel=r'$\hat v=v/M_0$',ylabel=r'$\widehat K_{45}$',title='(a) causal kernel')
ax[0].legend(frameon=False)
ax[1].plot(v,early,color=BLUE,ls='-',marker='o',markevery=3,mfc='white',ms=3.5,lw=1.8,label='early')
ax[1].plot(v,late,color=ORANGE,ls='--',marker='s',markevery=3,mfc='white',ms=3.5,lw=1.8,label='late')
ax[1].set(xlabel=r'$\hat v=v/M_0$',ylabel=r'$\widehat K_{45}$',title='(b) background deformation')
ax[1].legend(frameon=False)
save(fig,'fig6_kernels.pdf')
print('Generated six color vector figures in',OUT)


==> anc/code/make_tables.py <==
from pathlib import Path
import csv
base=Path(__file__).resolve().parents[1]/'data'
for path in sorted(base.glob('*.csv')):
    print('\n'+path.name)
    with path.open(newline='') as f:
        for row in csv.reader(f): print(' | '.join(row))


==> anc/code/nonlinear_check.py <==
"""Independent nonlinear radial check of the centered c1 and c2 estimates."""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import root_scalar
from scipy.special import betainc
RO,RI,L=10.,2.3,45.
PROFILES={'early':(-20.,-14.),'late':(-14.,-8.)}
def shape(v,a,b):
    x=(v-a)/(b-a)
    if x<=0:return 0.,0.
    if x>=1:return 1.,0.
    return float(betainc(5,5,x)),630*x**4*(1-x)**4/(b-a)
def depth_residual(alpha,eps,ab):
    a,b=ab; f0=1-2*(1+eps)/RO; j=RO*np.sin(alpha)
    y0=[0,np.sqrt(f0),-(1+np.cos(alpha))/np.sqrt(f0),0,0]
    def rhs(r,y):
        v,pv,pr,phi,ell=y; S,Sv=shape(v,a,b); m=1+eps*S; f=1-2*m/r; Fr=pv+f*pr
        return [pr/Fr,eps*Sv*pr**2/(r*Fr),(-m*pr**2/r**2+j*j/r**3)/Fr,j/(r*r*Fr),pv/(np.sqrt(f)*Fr)]
    sol=solve_ivp(rhs,(RO,RI),y0,method='DOP853',rtol=8e-12,atol=8e-14,max_step=.006)
    if not sol.success: raise RuntimeError(sol.message)
    return sol.y[4,-1]-L
def critical(eps,ab,guess):
    sol=root_scalar(lambda a:depth_residual(a,eps,ab),x0=guess-2e-7,x1=guess+2e-7,method='secant',xtol=1e-13)
    if not sol.converged: raise RuntimeError('root failed')
    return sol.root
if __name__=='__main__':
    a0=.483358550875625; slopes={'early':.22842105605,'late':.14651486125}
    for h in [.004,.002,.001]:
        q={}
        for e in [-h,h]:
            for name,ab in PROFILES.items(): q[name,e]=critical(e,ab,a0+slopes[name]*e)
        dp=q['early',h]-q['late',h]; dm=q['early',-h]-q['late',-h]
        print(h,(dp-dm)/(2*h),(dp+dm)/(2*h*h),q)


==> anc/data/adjoint_windows.csv <==
center,adjoint,direct_tangent
-50,0.0002511365,0.0002511365
-40,0.0016374022,0.0016374023
-30,0.0082169734,0.0082169733
-24,0.0145090553,0.0145090550
-20,0.0162705878,0.0162705877
-16,0.0150447227,0.0150447228
-10,0.0107509541,0.0107509542
-4,0.0070182617,0.0070182617


==> anc/data/branch_diagnostics.csv <==
quantity,value,note
uniform_analytic_min_f,0.0608695652,rigorous protocol-box bound
min_abs_rdot_reference,0.00289,terminal transversality diagnostic
abs_D_alpha_reference,1098390,depth per radian in M0=1 normalization
angular_scan_lower,0.25,radian
angular_scan_upper,0.65,radian
angular_scan_points,257,categorical Schwarzschild reference scan
angular_scan_spacing,0.0015625,radian
transition_bracket_lower,0.4828125,radian
transition_bracket_upper,0.484375,radian
bisection_steps,43,final width below 5e-14 rad


==> anc/data/c2_raw.csv <==
h,alpha_early_minus,alpha_late_minus,alpha_early_plus,alpha_late_plus,c1_est,c2_est
0.004,0.4824446511943,0.4827726475859,0.4842720217666,0.4839447670338,0.0819063905533,-0.0231768364483
0.002,0.4829016550323,0.4830655602268,0.4838153395220,0.4836516197416,0.0819062437375,-0.0231767628700
0.001,0.4831301164034,0.4832120457872,0.4835869585487,0.4835050755184,0.0819062070341,-0.0231767446068


==> anc/data/cutoff.csv <==
L,eps_001,eps_002,eps_005,eps_008
20,0.00076277299,0.00152065851,0.0037657022,0.0059692636
25,0.00080621487,0.00160779885,0.0039854715,0.0063239512
30,0.00081475125,0.00162492645,0.0040287011,0.0063937740
35,0.00081638743,0.00162820963,0.0040369901,0.0064071659
40,0.00081669776,0.00162883236,0.0040385624,0.0064097064
45,0.00081675644,0.00162895010,0.0040388597,0.0064101867


==> anc/data/kernel_summary.csv <==
background,v_peak,r_peak,K_peak
Schwarzschild,-19.82,4.26,0.0163015
early_epsilon_005,-20.29,,0.0162092
late_epsilon_005,-20.04,,0.0164158


==> anc/data/refinement.csv <==
setting,rtol,atol,max_dr,c2
S1,1e-9,1e-11,0.01,-0.0231767377262
S2,1e-10,1e-12,0.005,-0.0231767378857
S3,1e-11,1e-13,0.0025,-0.0231767378799


==> anc/requirements.txt <==
numpy==1.26.4
scipy==1.13.1
sympy==1.14.0
matplotlib==3.8.4

